Bayesian Model Comparison and Significance: Widespread Errors and how to Correct Them

Bayes factors have become a popular tool in exoplanet spectroscopy for testing atmosphere models against one another. We show that the commonly used method for converting these values into significance "sigmas" is invalid. The formula is neither justified nor recommended by its original paper, and overestimates the confidence of results. We use simple examples to demonstrate the invalidity and prior sensitivity of this approach. We review the standard Bayesian interpretation of the Bayes factor as an odds ratio and recommend its use in conjunction with the Akaike Information Criterion (AIC) or Bayesian Predictive Information Criterion Simplified (BPICS) in future analyses (Python implementations are included) . As a concrete example, we refit the WASP-39 b NIRSpec transmission spectrum to test for the presence of SO$_2$. The prevalent, incorrect significance calculation gives $3.67\sigma$ whereas the standard Bayesian interpretation yields a null model probability $p(\mathcal{B}|y)=0.0044$. Surveying the exoplanet atmosphere literature, we find widespread use of the erroneous formula. In order to avoid overstating observational results and estimating observation times too low, the community should return to the standard Bayesian interpretation.

==> anc/bayesHelpers.py <==
import numpy as np
from scipy.special import logsumexp


def get_bic(max_logl, n_data, n_params):
    '''Calculates the BIC given the max likelihood and number of data
        and parameters.  If you have a minimum chi-squared, it may be converted
        using log(L) = -chiSq/2 - sum_i(log(2*pi*sigma_i)/2), where the logs are
        in base e and sigma_i is the uncertainty for each datapoint; the latter
        term cancels out in BIC comparisons if the same data is used, so can
        usually be omitted. Citation Schwartz (1978), DOI 10.1214/aos/1176344136
    Args:
        max_logl: the maximum likelihood of the model.
        n_data: the number of datapoints the model was fit to.
        n_params: the number of parameters in the model.
    Returns:
        The BIC statistic for the model.'''
    return -2*max_logl + n_params*np.log(n_data)


def get_aic(max_logl, n_params):
    '''Calculates the AIC given the max likelihood and number of
        parameters.  If you have a minimum chi-squared, it may be converted
        using log(L) = -chiSq/2 - sum_i(log(2*pi*sigma_i)/2), where the logs are
        in base e and sigma_i is the uncertainty for each datapoint; the latter
        cancels out in AIC comparisons if the same data is used, so can usually
        be omitted.  Citation: Akaike (1974), DOI 10.1109/TAC.1974.1100705
    Args:
        max_logl: the maximum likelihood of the model.
        n_params: the number of parameters in the model.
    Returns:
        The AIC statistic for the model.'''
    return -2*max_logl + 2*n_params


def get_waic(pointwise_logl):
    '''Computes the WAIC for a model given the pointwise log-likelihood.  This
        is not normally recorded by MCMC codes so you will need to specifically
        preserve it.  In Dynesty this can be done by setting blob=True in the
        sampler initialization and modifying the likelihood function to:
            [...]
            pointwiseLogl = stats.norm.logpdf(yObserved, loc=yModel, scale=errors)
            return pointwiseLogl.sum(), pointwiseLogl
        The pointwise log likelihood can the be retrieved from the results
        object via the "blob" attribute.  EMCEE has a similar system.
        Citation: Watanabe (2010) [no DOI]
    Args:
        pointwise_logl: the likelihood for each point and posterior sample.  It
            should be a numpy array shaped like (n_points, n_samples).
    Returns:
        The WAIC statistic for the model.'''
    assert pointwise_logl.shape[0] > pointwise_logl.shape[1], \
        "I don't believe you have more points than posterior samples"
    fit_term = logsumexp(pointwise_logl, axis=0, b=1./pointwise_logl.shape[0])
    penalty_term = np.var(pointwise_logl, axis=0)
    return -2*(np.sum(fit_term) - np.sum(penalty_term))


def get_bpics(logl_samples, n_params, log_weights=None):
    '''Calculates the simplified Bayesian Predictive Information Criterion
        (BPICs) described in Ando (2011) for the given sample log-likelihoods
        and number of parameters.  Models with a lower BPICS are preferred.
        Citation: Ando(2011), DOI 10.1080/01966324.2011.10737798
    Args:
        logl_samples: the natural log of the likelihood of posterior draws
            from an MCMC run of the model.
        n_params: The number of parameters for the model.
        log_weights: the weights of the samples given, mainly for nested
            sampling posteriors.  For equally-weighted samples, leave as None.
    Returns:
        The computed BPICS as a float.'''
    weights = None
    if log_weights is not None:
        weights = np.exp(log_weights - np.max(log_weights))
        weights = (weights / np.sum(weights))
    mean_logl = np.average(logl_samples, weights=weights)
    return -2*mean_logl + 2*n_params

def get_dic(logl_samples, logl_at_mean, alternate_pd=False):
    '''Calculates the Deviance Information Criterion (DIC) for the given sample
        log-liklihoods, using the Ando (2011) variant and the Gelman (2014) number
        of effective parameters formula.  Models with lower DIC are preferred.
    Args:
        logl_samples: the natural log of the likelihood of posterior draws
            from the MCMC run; should be an array of length [nsamples].
        loglike_at_mean: the natural log of the likelihood at the at the posterior
            mean of the parameters (not the mean or max of the log likelihood!)
        alternate_pd: A flag indicating whether to use the Gelman (2014)
            effective parameters formula rather than the default Spiegelhalter
            (2012) formula.  Strictly positive but somewhat less numerically stable,
            if used ensure you have a well-converged posterior with plenty of samples.
    Returns:
        The computed DIC as a float.'''
    meanLikelihood = np.mean(logl_samples)
    if alternate_pd:
        nEffectiveParams = 2*np.var(logl_samples)
    else:
        nEffectiveParams = 2*logl_at_mean - 2*meanLikelihood
    return -2*meanLikelihood + 3*nEffectiveParams

